Routine Molecular Dynamics Simulations Including Nuclear Quantum Effects: from Force Fields to Machine Learning Potentials

We report the implementation of a multi-CPU and multi-GPU massively parallel platform dedicated to the explicit inclusion of nuclear quantum effects (NQEs) in the Tinker-HP molecular dynamics (MD) package. The platform, denoted Quantum-HP, exploits two simulation strategies: the Ring-Polymer Molecular Dynamics (RPMD) that provides exact structural properties at the cost of a MD simulation in an extended space of multiple replicas, and the adaptive Quantum Thermal Bath (adQTB) that imposes the quantum distribution of energy on a classical system via a generalized Langevin thermostat and provides computationally affordable and accurate (though approximate) NQEs. We discuss some implementation details, efficient numerical schemes, parallelization strategies and quickly review the GPU acceleration of our code. Our implementation allows an efficient inclusion of NQEs in MD simulations for very large systems, as demonstrated by scaling tests on water boxes with more than 200,000 atoms (simulated using the AMOEBA polarizable force field). We test the compatibility of the approach with Tinker-HP's recently introduced Deep-HP machine learning potentials module by computing water properties using the DeePMD potential with adQTB thermostating. Finally, we show that the platform is also compatible with the alchemical free energy estimation capabilities of Tinker-HP and fast enough to perform simulations. Therefore, we study how the NQEs affect the hydration free energy of small molecules solvated with the recently developed Q-AMOEBA water force field. Overall, the Quantum-HP platform allows users to perform routine quantum MD simulations of large condensed-phase systems and will participate to shed a new light on the quantum nature of important interactions in biological matter.

==> generate_lambda_table.py <==
import sys
from functools import partial

write_to_file=False

if write_to_file:
  f=open("tables_hfe.tex","w")
  print = partial(print, file=f)

lelec=[f'{1-i*0.1:.1f}' for i in range(11)]+['0.0']*10
lvdw=['1.0']*11+[f'{1-i*0.1:.1f}' for i in range(1,11)]

assert len(lelec)==len(lvdw)
print(r"\begin{table}[h!]")
print(r"  \begin{tabular}{|c|"+("|".join(["c"]*len(lelec)))+r"|}")
print(r"     \hline")
print("      State no. & "+ " & ".join([str(i) for i in range(1,len(lelec)+1)]),r" \\")
print(r"     \hline")
print(r"     $\lambda_\ttiny{elec}$ &"," & ".join(lelec),r" \\")
print(r"     \hline")
print(r"     $\lambda_\ttiny{VdW}$ &"," & ".join(lvdw),r" \\")
print(r"     \hline")
print(r"  \end{tabular}")
print(r"  \caption{Decoupling schedule used in the hydration free energy calculations. $\lambda_\ttiny{elec}$ controls the decoupling of electrostatic interactions. $\lambda_\ttiny{VdW}$ controls the decoupling of Van der Waals interactions.}")
print(r"  \label{tab:decoupling_schedule}")
print(r"\end{table}")

print()
lelec=[f'{i*0.1:.1f}' for i in range(11)]

print(r"\begin{table}[h!]")
print(r"  \begin{tabular}{|c|"+("|".join(["c"]*len(lelec)))+r"|}")
print(r"     \hline")
print("      State no. & "+ " & ".join([str(i) for i in range(1,len(lelec)+1)]),r" \\")
print(r"     \hline")
print(r"     $\lambda_\ttiny{elec}$ &"," & ".join(lelec),r" \\")
print(r"     \hline")
print(r"  \end{tabular}")
print(r"  \caption{Gas-phase recharge schedule used in the hydration free energy calculations.}")
print(r"  \label{tab:recharge_schedule}")
print(r"\end{table}")

if write_to_file: f.close()

